TeV-PeV neutrino-nucleon cross section measurement with 5 years of IceCube data

We present a novel analysis method for the determination of the neutrino-nucleon Deep Inelastic Scattering (DIS) cross section in the TeV - PeV energy range utilizing neutrino absorption by the Earth. We analyze five years of data collected with the complete IceCube detector from May 2011 to May 2016. This analysis focuses on electromagnetic and hadronic showers (cascades) mainly induced by electron and tau neutrinos. The applied event selection features high background rejection (< 10% background contamination below 60 TeV, background free above 60 TeV) of atmospheric muons and high signal efficiency (~ 80%). The final neutrino sample consists of 4808 events, with 402 events above 10 TeV reconstructed energy. An unfolding method was applied to enable the mapping from reconstructed cascade parameters such as energy and zenith to true neutrino variables. The analysis was performed assuming isotropic astrophysical neutrino flux, in seven energy bins, and in two zenith bins ("down-going" from the south-hemisphere and "up-going" from the north-hemisphere). The ratio of down-going to up-going events (which are absorbed by the Earth at high energies) is sensitive to the neutrino-nucleon cross section but insensitive to the astrophysical neutrino flux uncertainties.

==> make.sh <==
pdflatex template
bibtex template
pdflatex template
pdflatex template

